VQPL: Vector Quantized Protein Language

Is there a foreign language describing protein sequences and structures simultaneously? Protein structures, represented by continuous 3D points, have long posed a challenge due to the contrasting modeling paradigms of discrete sequences. To represent protein sequence-structure as discrete symbols, we propose a VQProteinformer to project residue types and structures into a discrete space, supervised by a reconstruction loss to ensure information preservation. The sequential latent codes of residues introduce a new quantized protein language, transforming the protein sequence-structure into a unified modality. We demonstrate the potential of the created protein language on predictive and generative tasks, which may not only advance protein research but also establish a connection between the protein-related and NLP-related fields. The proposed method will be continually improved to unify more protein modalities, including text and point cloud.

==> mnist_dist.py <==
[1] [rank: 0] Global seed set to 111
[2] wandb: Currently logged in as: gaozhangyang. Use `wandb login --relogin` to force relogin
[3] wandb: - Waiting for wandb.init()...
[4] wandb: \ Waiting for wandb.init()...
[5] wandb: wandb version 0.15.9 is available!  To upgrade, please run:
[6] wandb:  $ pip install wandb --upgrade
[7] wandb: Tracking run with wandb version 0.15.7
[8] wandb: Run data is saved locally in /huyuqi/xmyu/DiffSDS/Pretrain_lightning/results/vq_roformer_enc5_dec12_noise0.1_gan_0902_16_50/wandb/run-20230902_102427-vq_roformer_enc5_dec12_noise0.1_gan_0902_16_50
[9] wandb: Run `wandb offline` to turn off syncing.
[10] wandb: Syncing run vq_roformer_enc5_dec12_noise0.1_gan_0902_16_50
[11] wandb: ⭐️ View project at https://wandb.ai/gaozhangyang/VQProtein
[12] wandb: 🚀 View run at https://wandb.ai/gaozhangyang/VQProtein/runs/vq_roformer_enc5_dec12_noise0.1_gan_0902_16_50
[13] /root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/trainer/connectors/accelerator_connector.py:467: LightningDeprecationWarning: Setting `Trainer(gpus=-1)` is deprecated in v1.7 and will be removed in v2.0. Please use `Trainer(accelerator='gpu', devices=-1)` instead.
[14]   rank_zero_deprecation(
[15] Using bfloat16 Automatic Mixed Precision (AMP)
[16] GPU available: True (cuda), used: True
[17] TPU available: False, using: 0 TPU cores
[18] IPU available: False, using: 0 IPUs
[19] HPU available: False, using: 0 HPUs
[20] [rank: 0] Global seed set to 111
[21] Initializing distributed: GLOBAL_RANK: 0, MEMBER: 1/2
[22] ----------------------------------------------------------------------------------------------------
[23] distributed_backend=nccl
[24] All distributed processes registered. Starting with 2 processes
[25] ----------------------------------------------------------------------------------------------------
[26] 
[27] You are using a CUDA device ('NVIDIA A100-SXM4-80GB') that has Tensor Cores. To properly utilize them, you should set `torch.set_float32_matmul_precision('medium' | 'high')` which will trade-off precision for performance. For more details, read https://pytorch.org/docs/stable/generated/torch.set_float32_matmul_precision.html#torch.set_float32_matmul_precision
[28] LOCAL_RANK: 0 - CUDA_VISIBLE_DEVICES: [0,1,2,3,4,5,6,7]
[29] 
[30]   | Name          | Type                  | Params
[31] --------------------------------------------------------
[32] 0 | model         | VQProteinformer_model | 271 M 
[33] 1 | cross_entropy | CrossEntropyLoss      | 0     
[34] 2 | MSE           | HuberLoss             | 0     
[35] --------------------------------------------------------
[36] 271 M     Trainable params
[37] 294 K     Non-trainable params
[38] 271 M     Total params
[39] 1,086.455 Total estimated model params size (MB)
[40] batch_size 160
[41] steps_per_epoch 1034,  gpu_count 8, batch_size160
[42] Project config
[43] display_step: 10
[44] res_dir: /huyuqi/xmyu/DiffSDS/Pretrain_lightning/results
[45] ex_name: vq_roformer_enc5_dec12_noise0.1_gan_0902_16_50
[46] dataset: AF2DB_dataset
[47] model_name: VQProteinformer_model
[48] loss: struct
[49] lr: 0.0001
[50] architecture: gpt2
[51] lr_scheduler: onecycle
[52] lr_decay_steps: 20
[53] lr_decay_rate: 0.5
[54] lr_decay_min_lr: 1.0e-05
[55] offline: 0
[56] seed: 111
[57] batch_size: 160
[58] num_workers: 10
[59] noise: 0.1
[60] nproc_per_node: 8
[61] pad: 512
[62] min_length: 40
[63] data_root: ./data/
[64] method: VQProteinformer
[65] config_file: null
[66] max_seq_len: 128
[67] num_heads: 8
[68] hidden_size: 768
[69] intermediate_size: 800
[70] enc_hidden_layers: 5
[71] dec_hidden_layers: 12
[72] position_embedding_type: relative_key
[73] dropout_p: 0.1
[74] timesteps: 1000
[75] use_grad: 0
[76] mode: colddiff
[77] use_seq: true
[78] strict_test: true
[79] vq_num: 1024
[80] distributed: false
[81] ema_k: 5
[82] vq_dim: 32
[83] vq_weight: 10
[84] ema_lambda: 0.95
[85] ema_weight: 100
[86] data_mask_ratio: 0.15
[87] latent_mask_ratio: 0.0
[88] enc_seq: 1
[89] enc_angle: 1
[90] angle_circle: 0
[91] epoch: 15
[92] check_val_every_n_epoch: 1
[93] patience: 10
[94] search: 0
[95] weight_decay: 0.01
[96] W_len: 0.001
[97] W_overlap: 1
[98] ignore_zero_center: true
[99] W_angle: 1.0, 1.0, 1.0, 1.0, 1.0, 1.0
[100] steps_per_epoch: 1034
[101] ckpt_path: /huyuqi/xmyu/DiffSDS/Pretrain_lightning/results/vq_roformer_enc5_dec12_noise0.1_gan_0902_16_50/checkpoints/last.ckpt
[102] 
[103] 
[104] Sanity Checking: 0it [00:00, ?it/s]
[105] Sanity Checking:   0%|          | 0/1 [00:00<?, ?it/s]
[106] Sanity Checking DataLoader 0:   0%|          | 0/1 [00:00<?, ?it/s]
[107] Sanity Checking DataLoader 0: 100%|██████████| 1/1 [00:00<00:00,  1.12it/s]
[108]                                                                            
[109] 
[110] Sanity Checking DataLoader 0: 100%|██████████| 1/1 [00:00<00:00,  1.12it/s]
[111]                                                                            
[112] Code file backed up to /huyuqi/xmyu/DiffSDS/Pretrain_lightning/results/vq_roformer_enc5_dec12_noise0.1_gan_0902_16_50
[113] 
[114] Training: 0it [00:00, ?it/s]
[115] Training:   0%|          | 0/519 [00:00<?, ?it/s]
[116] Epoch 0:   0%|          | 0/519 [00:00<?, ?it/s] Traceback (most recent call last):
[117]   File "/huyuqi/xmyu/DiffSDS/Pretrain_lightning/main.py", line 259, in <module>
[118]     trainer.fit(model, data_module)
[119]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/trainer/trainer.py", line 608, in fit
[120]     call._call_and_handle_interrupt(
[121]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/trainer/call.py", line 38, in _call_and_handle_interrupt
[122]     return trainer_fn(*args, **kwargs)
[123]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/trainer/trainer.py", line 650, in _fit_impl
[124]     self._run(model, ckpt_path=self.ckpt_path)
[125]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/trainer/trainer.py", line 1103, in _run
[126]     results = self._run_stage()
[127]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/trainer/trainer.py", line 1182, in _run_stage
[128]     self._run_train()
[129]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/trainer/trainer.py", line 1205, in _run_train
[130]     self.fit_loop.run()
[131]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/loops/loop.py", line 199, in run
[132]     self.advance(*args, **kwargs)
[133]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/loops/fit_loop.py", line 267, in advance
[134]     self._outputs = self.epoch_loop.run(self._data_fetcher)
[135]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/loops/loop.py", line 199, in run
[136]     self.advance(*args, **kwargs)
[137]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/loops/epoch/training_epoch_loop.py", line 213, in advance
[138]     batch_output = self.batch_loop.run(kwargs)
[139]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/loops/loop.py", line 199, in run
[140]     self.advance(*args, **kwargs)
[141]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/loops/batch/training_batch_loop.py", line 88, in advance
[142]     outputs = self.optimizer_loop.run(optimizers, kwargs)
[143]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/loops/loop.py", line 199, in run
[144]     self.advance(*args, **kwargs)
[145]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/loops/optimization/optimizer_loop.py", line 202, in advance
[146]     result = self._run_optimization(kwargs, self._optimizers[self.optim_progress.optimizer_position])
[147]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/loops/optimization/optimizer_loop.py", line 249, in _run_optimization
[148]     self._optimizer_step(optimizer, opt_idx, kwargs.get("batch_idx", 0), closure)
[149]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/loops/optimization/optimizer_loop.py", line 370, in _optimizer_step
[150]     self.trainer._call_lightning_module_hook(
[151]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/trainer/trainer.py", line 1347, in _call_lightning_module_hook
[152]     output = fn(*args, **kwargs)
[153]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/core/module.py", line 1744, in optimizer_step
[154]     optimizer.step(closure=optimizer_closure)
[155]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/core/optimizer.py", line 169, in step
[156]     step_output = self._strategy.optimizer_step(self._optimizer, self._optimizer_idx, closure, **kwargs)
[157]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/strategies/ddp.py", line 280, in optimizer_step
[158]     optimizer_output = super().optimizer_step(optimizer, opt_idx, closure, model, **kwargs)
[159]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/strategies/strategy.py", line 234, in optimizer_step
[160]     return self.precision_plugin.optimizer_step(
[161]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/plugins/precision/native_amp.py", line 68, in optimizer_step
[162]     return super().optimizer_step(
[163]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/plugins/precision/precision_plugin.py", line 119, in optimizer_step
[164]     return optimizer.step(closure=closure, **kwargs)
[165]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/torch/optim/lr_scheduler.py", line 69, in wrapper
[166]     return wrapped(*args, **kwargs)
[167]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/torch/optim/optimizer.py", line 280, in wrapper
[168]     out = func(*args, **kwargs)
[169]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/torch/optim/optimizer.py", line 33, in _use_grad
[170]     ret = func(self, *args, **kwargs)
[171]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/torch/optim/adamw.py", line 148, in step
[172]     loss = closure()
[173]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/plugins/precision/precision_plugin.py", line 105, in _wrap_closure
[174]     closure_result = closure()
[175]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/loops/optimization/optimizer_loop.py", line 149, in __call__
[176]     self._result = self.closure(*args, **kwargs)
[177]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/loops/optimization/optimizer_loop.py", line 135, in closure
[178]     step_output = self._step_fn()
[179]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/loops/optimization/optimizer_loop.py", line 419, in _training_step
[180]     training_step_output = self.trainer._call_strategy_hook("training_step", *kwargs.values())
[181]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/trainer/trainer.py", line 1485, in _call_strategy_hook
[182]     output = fn(*args, **kwargs)
[183]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/strategies/ddp.py", line 351, in training_step
[184]     return self.model(*args, **kwargs)
[185]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/torch/nn/modules/module.py", line 1501, in _call_impl
[186]     return forward_call(*args, **kwargs)
[187]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/torch/nn/parallel/distributed.py", line 1156, in forward
[188]     output = self._run_ddp_forward(*inputs, **kwargs)
[189]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/torch/nn/parallel/distributed.py", line 1110, in _run_ddp_forward
[190]     return module_to_run(*inputs[0], **kwargs[0])  # type: ignore[index]
[191]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/torch/nn/modules/module.py", line 1501, in _call_impl
[192]     return forward_call(*args, **kwargs)
[193]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/pytorch_lightning/overrides/base.py", line 98, in forward
[194]     output = self._forward_module.training_step(*inputs, **kwargs)
[195]   File "/huyuqi/xmyu/DiffSDS/Pretrain_lightning/model/model_interface.py", line 73, in training_step
[196]     results = self(batch, 'train')
[197]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/torch/nn/modules/module.py", line 1501, in _call_impl
[198]     return forward_call(*args, **kwargs)
[199]   File "/huyuqi/xmyu/DiffSDS/Pretrain_lightning/model/model_interface.py", line 59, in forward
[200]     results = self.model(seqs, angles, attn_mask, mode)
[201]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/torch/nn/modules/module.py", line 1501, in _call_impl
[202]     return forward_call(*args, **kwargs)
[203]   File "/huyuqi/xmyu/DiffSDS/Pretrain_lightning/model/VQProteinformer_model.py", line 63, in forward
[204]     results_dec = self.ProteinDec(e_enc, attn_mask)
[205]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/torch/nn/modules/module.py", line 1501, in _call_impl
[206]     return forward_call(*args, **kwargs)
[207]   File "/huyuqi/xmyu/DiffSDS/Pretrain_lightning/modules/VQProteinformer_modules.py", line 263, in forward
[208]     z = self.decoder.encoder(z, attention_mask=attention_mask).last_hidden_state
[209]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/torch/nn/modules/module.py", line 1501, in _call_impl
[210]     return forward_call(*args, **kwargs)
[211]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/transformers/models/roformer/modeling_roformer.py", line 598, in forward
[212]     layer_outputs = layer_module(
[213]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/torch/nn/modules/module.py", line 1501, in _call_impl
[214]     return forward_call(*args, **kwargs)
[215]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/transformers/models/roformer/modeling_roformer.py", line 473, in forward
[216]     self_attention_outputs = self.attention(
[217]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/torch/nn/modules/module.py", line 1501, in _call_impl
[218]     return forward_call(*args, **kwargs)
[219]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/transformers/models/roformer/modeling_roformer.py", line 399, in forward
[220]     self_outputs = self.self(
[221]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/torch/nn/modules/module.py", line 1501, in _call_impl
[222]     return forward_call(*args, **kwargs)
[223]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/transformers/models/roformer/modeling_roformer.py", line 300, in forward
[224]     attention_probs = self.dropout(attention_probs)
[225]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/torch/nn/modules/module.py", line 1501, in _call_impl
[226]     return forward_call(*args, **kwargs)
[227]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/torch/nn/modules/dropout.py", line 59, in forward
[228]     return F.dropout(input, self.p, self.training, self.inplace)
[229]   File "/root/anaconda3/envs/flash/lib/python3.9/site-packages/torch/nn/functional.py", line 1252, in dropout
[230]     return _VF.dropout_(input, p, training) if inplace else _VF.dropout(input, p, training)
[231] torch.cuda.OutOfMemoryError: CUDA out of memory. Tried to allocate 1.88 GiB (GPU 0; 79.15 GiB total capacity; 74.83 GiB already allocated; 1.49 GiB free; 76.36 GiB reserved in total by PyTorch) If reserved memory is >> allocated memory try setting max_split_size_mb to avoid fragmentation.  See documentation for Memory Management and PYTORCH_CUDA_ALLOC_CONF
[232] wandb: Waiting for W&B process to finish... (failed 1). Press Control-C to abort syncing.
[233] wandb: 🚀 View run vq_roformer_enc5_dec12_noise0.1_gan_0902_16_50 at: https://wandb.ai/gaozhangyang/VQProtein/runs/vq_roformer_enc5_dec12_noise0.1_gan_0902_16_50
[234] wandb: Synced 5 W&B file(s), 0 media file(s), 0 artifact file(s) and 0 other file(s)
[235] wandb: Find logs at: ./Pretrain_lightning/results/vq_roformer_enc5_dec12_noise0.1_gan_0902_16_50/wandb/run-20230902_102427-vq_roformer_enc5_dec12_noise0.1_gan_0902_16_50/logs
